Firm Heterogeneity, Market Power and Macroeconomic Fragility

We study how firm heterogeneity and market power affect macroeconomic fragility, defined as the probability of long slumps. We propose a theory in which the positive interaction between firm entry, competition and factor supply can give rise to multiple steady-states. We show that when firms are highly heterogeneous in terms of productivities, even small temporary shocks can trigger firm exit and make the economy spiral in a competition-driven poverty trap. We calibrate our model to incorporate the well-documented trends on rising firm heterogeneity in the US economy, and show that they significantly increase the likelihood and length of slow recoveries. We use our framework to study the 2008-09 recession and show that the model can rationalize the persistent deviation of output and most macroeconomic aggregates from trend, including the behavior of net entry, markups and the labor share. Post-crisis cross-industry data corroborates our proposed mechanism. We conclude by showing that firm subsidies can be powerful in preventing long slumps and can lead to welfare gains between 10% and 50%.

==> input/code_1990_recession.m <==
clc
close all

load('pfi_1990')
T = 4*(1997-1987)+1;
% T = 4*(2005-1987)+1;
% T = 4*(2019-1987)+1;

%% Vector of Shocks
Z_sim = zeros(T,1);    % first column: small shock; second column: large shock
eps_trans = zeros(T,1);  % first column: small shock; second column: large shock

% values for 1975
eps_trans(11:13,1) = [-1.1; -4.88; -1.46]*sigma_tfp;


for t = 6:T
    Z_sim(t,1) = rho_tfp*Z_sim(t-1,1) + eps_trans(t,1);
end

Z_sim = exp(Z_sim);  % vector with actual shocks


% Approximate shocks from TFP grid
Z_id = zeros(T,2);   

for t = 1:T

    Z_id(t,1) = find(Z_sim(t,1) - TFP_vector <= 0,1) - 1;

    if Z_sim(t) < TFP_vector(1)
        Z_id(t,:) = 1;   
    elseif Z_sim(t) >= TFP_vector(ntfp)
        Z_id(t,:) = ntfp;  
    else
        Z_id(t,2) = Z_id(t,1) + 1;
    end
    
end

%% Initialize at 2nd steady-state

T_new = 2000;

K_sim = max(K)*ones(T_new,1);
S_sim = zeros(T_new,1);
Y_net_sim = zeros(T_new,1);

for t = 1:T_new

    S_sim(t,1) = linear_interpolation(K_sim(t,:),K, savings_rate(:,round(ntfp/2)));
    Y_net_sim(t,1) = linear_interpolation(K_sim(t,:),K, y_net_mat(:,round(ntfp/2)));
    
    K_sim(t+1,1) = (1-delta)*K_sim(t,1) + S_sim(t,1)*Y_net_sim(t,1);

end

K_sim = K_sim(T_new)*ones(T,1);



%% Impulse Responses

S_sim = zeros(T,1);
A_sim = zeros(T,1);
Y_sim = zeros(T,1);
L_sim = zeros(T,1);
Y_net_sim = zeros(T,1);


for t = 1:T
    
    S_sim(t,1)     = bi_linear_interpolation(K_sim(t,:),K,Z_sim(t),TFP_vector,Z_id(t,1),Z_id(t,2),savings_rate);
    A_sim(t,1)     = bi_linear_interpolation(K_sim(t,:),K,Z_sim(t),TFP_vector,Z_id(t,1),Z_id(t,2),tfp_mat);
    Y_sim(t,1)     = bi_linear_interpolation(K_sim(t,:),K,Z_sim(t),TFP_vector,Z_id(t,1),Z_id(t,2),y_mat);
    L_sim(t,1)     = bi_linear_interpolation(K_sim(t,:),K,Z_sim(t),TFP_vector,Z_id(t,1),Z_id(t,2),labor_mat);
    Y_net_sim(t,1) = bi_linear_interpolation(K_sim(t,:),K,Z_sim(t),TFP_vector,Z_id(t,1),Z_id(t,2),y_net_mat);

    K_sim(t+1,1) = (1-delta)*K_sim(t,1) + S_sim(t,1)*Y_net_sim(t,1);

end

I_sim = K_sim(2:T+1,1) - (1-delta)*K_sim(1:T,1);
K_sim = K_sim(1:T,1);

Y_sim = log(Y_sim./Y_sim(1));
K_sim = log(K_sim./K_sim(1));
I_sim = log(I_sim./I_sim(1));
L_sim = log(L_sim./L_sim(1));
A_sim = log(A_sim./A_sim(1));
Z_sim = log(Z_sim./Z_sim(1));


% Aggregate TFP
disp([[-0.0039; -0.0214; -0.0263], A_sim(11:13)])



time_idx = (1:T).';
x_idx_symb =  (1:4:T)';


figure(1)
hold on
grid on

ylim([-0.3 0.2])
xlim([1 T])

for t = 1:3
        rectangle('Position',[10-1+t,min(get(gca,'YLim')),1,max(get(gca,'YLim'))-min(get(gca,'YLim'))],'FaceColor',[0.925 0.925 0.95],'EdgeColor',[0.925 0.925 0.95],'LineWidth',1)
end

plot(time_idx, zeros(T,1),'-','LineWidth',1,'Color',[0.0 0.0 0.0])
pI = plot(time_idx, I_sim,'-v','MarkerIndices',x_idx_symb,'LineWidth',2,'Color',[1 0.9 0.0],...
    'MarkerFaceColor',[1 0.9 0.0],'MarkerSize',6);
pL = plot(time_idx, L_sim,'-s','MarkerIndices',x_idx_symb,'LineWidth',2,'Color',[0.3 0.7 0.2],...
    'MarkerFaceColor',[0.3 0.7 0.2],'MarkerSize',6);
pTFP = plot(time_idx, A_sim,'-o','MarkerIndices',x_idx_symb,'LineWidth',2,'Color',[0.0 0.3 0.9],...
    'MarkerFaceColor',[0.0 0.3 0.9],'MarkerSize',6);
pY = plot(time_idx, Y_sim,'d-','MarkerIndices',x_idx_symb,'LineWidth',2,'Color',[0.9 0.0 0.0],...
    'MarkerFaceColor',[0.9 0.0 0.0],'MarkerSize',6);

format_ticks(gca,...
        {'1988','1990','1992','1994','1996','1998'},{'-0.3','-0.2','-0.1','0.0','0.1','0.2'},1:8:T,-0.3:0.1:0.2,0.0,0.0,0.02,...
        'FontSize',12,'FontWeight','Bold','Interpreter', 'latex');
set(gca,'LineWidth',2)
set(gca,'Layer','top')
set(gca,'GridLineStyle',':')

L = legend([pY pTFP pL pI], 'Y', 'TFP', 'L', 'I','Location','SouthEast');
set(L, 'Interpreter', 'latex', 'fontsize', 14);
legend boxoff

% print('-depsc', '1990_recession_1990_model');
% print('-depsc', '1990_recession_2007_model');

